LuthorSQL: A One-Pass Text-to-SQL Model as System 1 for a Slower LLM Agent

Frontier LLM agents that query databases with tools are among the most accurate text-to-SQL systems, but per-query calls to a hosted model are slow, costly, and expose sensitive organizational queries to external APIs. For example, a Claude Opus 5.5 agent serving 10,000 queries a day costs over $70,000 a year at list price. To what extent can local hardware already owned by an organization offload this burden without compromising the agent's accuracy? We present LuthorSQL, a non-autoregressive 7B text-to-SQL model that serves as a rapid System 1 gate for a slower LLM agent (System 2), escalating queries only when uncertain. LuthorSQL makes a single forward pass to predict slot scores over a bounded grammar for query plans, compiles and runs up to 32 candidate plans, and chooses an answer using a trained validator. On its own, LuthorSQL reaches 68.03% execution accuracy on BIRD's hidden test set at 0.84 s per question on a single GPU, maintains its accuracy in 9 GB with 8-bit quantized weights, and transfers zero-shot to Snowflake, BigQuery, MySQL, PostgreSQL, and DuckDB within 3.1 points of its native SQLite accuracy. Combined with Claude Opus 5.5 in a pre-registered confidence cascade over 227 questions on databases published after Opus's training cutoff, LuthorSQL answers nearly half of all questions locally and cuts API cost by 33.3% at the same accuracy. Finally, contamination probing shows that Opus reproduces 48-92% of public benchmark gold queries verbatim without seeing the schema; however, its tool-assisted accuracy holds on renamed schemas and reaches 95.6-97.4% on post-cutoff databases. Code and data: https://github.com/IAMIbrahimmemon/luthorsql

==> anc/decision_ids.json <==
{
 "split": "DECISION",
 "n": 796,
 "source": "BIRD train question ids (train.json index), original gold",
 "ids_sha256": "b8de225b016966697611ee1501b2cb542c31a545893ef1a14ccd1ade3fb74d03",
 "database_counts": {
  "movie": 31,
  "cs_semester": 78,
  "law_episode": 80,
  "synthea": 130,
  "car_retails": 88,
  "student_loan": 141,
  "hockey": 144,
  "university": 104
 },
 "ids": [
  "bird_train_train_730",
  "bird_train_train_732",
  "bird_train_train_733",
  "bird_train_train_734",
  "bird_train_train_736",
  "bird_train_train_737",
  "bird_train_train_739",
  "bird_train_train_740",
  "bird_train_train_741",
  "bird_train_train_744",
  "bird_train_train_745",
  "bird_train_train_748",
  "bird_train_train_749",
  "bird_train_train_750",
  "bird_train_train_752",
  "bird_train_train_753",
  "bird_train_train_754",
  "bird_train_train_758",
  "bird_train_train_759",
  "bird_train_train_760",
  "bird_train_train_762",
  "bird_train_train_763",
  "bird_train_train_764",
  "bird_train_train_765",
  "bird_train_train_766",
  "bird_train_train_767",
  "bird_train_train_768",
  "bird_train_train_770",
  "bird_train_train_771",
  "bird_train_train_773",
  "bird_train_train_774",
  "bird_train_train_857",
  "bird_train_train_858",
  "bird_train_train_861",
  "bird_train_train_862",
  "bird_train_train_863",
  "bird_train_train_864",
  "bird_train_train_865",
  "bird_train_train_867",
  "bird_train_train_868",
  "bird_train_train_871",
  "bird_train_train_874",
  "bird_train_train_875",
  "bird_train_train_877",
  "bird_train_train_878",
  "bird_train_train_879",
  "bird_train_train_881",
  "bird_train_train_882",
  "bird_train_train_883",
  "bird_train_train_884",
  "bird_train_train_886",
  "bird_train_train_888",
  "bird_train_train_890",
  "bird_train_train_891",
  "bird_train_train_892",
  "bird_train_train_894",
  "bird_train_train_895",
  "bird_train_train_896",
  "bird_train_train_897",
  "bird_train_train_898",
  "bird_train_train_899",
  "bird_train_train_900",
  "bird_train_train_901",
  "bird_train_train_903",
  "bird_train_train_904",
  "bird_train_train_905",
  "bird_train_train_906",
  "bird_train_train_908",
  "bird_train_train_911",
  "bird_train_train_912",
  "bird_train_train_913",
  "bird_train_train_915",
  "bird_train_train_916",
  "bird_train_train_917",
  "bird_train_train_918",
  "bird_train_train_919",
  "bird_train_train_920",
  "bird_train_train_922",
  "bird_train_train_924",
  "bird_train_train_925",
  "bird_train_train_926",
  "bird_train_train_927",
  "bird_train_train_928",
  "bird_train_train_929",
  "bird_train_train_930",
  "bird_train_train_931",
  "bird_train_train_934",
  "bird_train_train_935",
  "bird_train_train_937",
  "bird_train_train_938",
  "bird_train_train_940",
  "bird_train_train_941",
  "bird_train_train_942",
  "bird_train_train_943",
  "bird_train_train_945",
  "bird_train_train_946",
  "bird_train_train_949",
  "bird_train_train_950",
  "bird_train_train_952",
  "bird_train_train_953",
  "bird_train_train_954",
  "bird_train_train_955",
  "bird_train_train_956",
  "bird_train_train_957",
  "bird_train_train_958",
  "bird_train_train_959",
  "bird_train_train_961",
  "bird_train_train_964",
  "bird_train_train_965",
  "bird_train_train_1245",
  "bird_train_train_1246",
  "bird_train_train_1248",
  "bird_train_train_1249",
  "bird_train_train_1251",
  "bird_train_train_1253",
  "bird_train_train_1254",
  "bird_train_train_1255",
  "bird_train_train_1256",
  "bird_train_train_1258",
  "bird_train_train_1259",
  "bird_train_train_1260",
  "bird_train_train_1262",
  "bird_train_train_1264",
  "bird_train_train_1266",
  "bird_train_train_1267",
  "bird_train_train_1268",
  "bird_train_train_1270",
  "bird_train_train_1271",
  "bird_train_train_1272",
  "bird_train_train_1273",
  "bird_train_train_1274",
  "bird_train_train_1275",
  "bird_train_train_1276",
  "bird_train_train_1277",
  "bird_train_train_1279",
  "bird_train_train_1280",
  "bird_train_train_1281",
  "bird_train_train_1282",
  "bird_train_train_1285",
  "bird_train_train_1286",
  "bird_train_train_1288",
  "bird_train_train_1292",
  "bird_train_train_1293",
  "bird_train_train_1294",
  "bird_train_train_1295",
  "bird_train_train_1296",
  "bird_train_train_1298",
  "bird_train_train_1299",
  "bird_train_train_1300",
  "bird_train_train_1302",
  "bird_train_train_1303",
  "bird_train_train_1304",
  "bird_train_train_1305",
  "bird_train_train_1306",
  "bird_train_train_1307",
  "bird_train_train_1309",
  "bird_train_train_1311",
  "bird_train_train_1312",
  "bird_train_train_1313",
  "bird_train_train_1314",
  "bird_train_train_1315",
  "bird_train_train_1316",
  "bird_train_train_1318",
  "bird_train_train_1320",
  "bird_train_train_1322",
  "bird_train_train_1326",
  "bird_train_train_1327",
  "bird_train_train_1328",
  "bird_train_train_1329",
  "bird_train_train_1331",
  "bird_train_train_1332",
  "bird_train_train_1334",
  "bird_train_train_1335",
  "bird_train_train_1336",
  "bird_train_train_1339",
  "bird_train_train_1341",
  "bird_train_train_1343",
  "bird_train_train_1344",
  "bird_train_train_1345",
  "bird_train_train_1347",
  "bird_train_train_1348",
  "bird_train_train_1349",
  "bird_train_train_1351",
  "bird_train_train_1352",
  "bird_train_train_1354",
  "bird_train_train_1355",
  "bird_train_train_1356",
  "bird_train_train_1357",
  "bird_train_train_1358",
  "bird_train_train_1359",
  "bird_train_train_1360",
  "bird_train_train_1362",
  "bird_train_train_1364",
  "bird_train_train_1365",
  "bird_train_train_1367",
  "bird_train_train_1369",
  "bird_train_train_1370",
  "bird_train_train_1371",
  "bird_train_train_1372",
  "bird_train_train_1374",
  "bird_train_train_1375",
  "bird_train_train_1377",
  "bird_train_train_1378",
  "bird_train_train_1379",
  "bird_train_train_1382",
  "bird_train_train_1385",
  "bird_train_train_1386",
  "bird_train_train_1387",
  "bird_train_train_1388",
  "bird_train_train_1389",
  "bird_train_train_1392",
  "bird_train_train_1393",
  "bird_train_train_1395",
  "bird_train_train_1396",
  "bird_train_train_1398",
  "bird_train_train_1399",
  "bird_train_train_1400",
  "bird_train_train_1403",
  "bird_train_train_1404",
  "bird_train_train_1405",
  "bird_train_train_1408",
  "bird_train_train_1409",
  "bird_train_train_1411",
  "bird_train_train_1412",
  "bird_train_train_1413",
  "bird_train_train_1414",
  "bird_train_train_1416",
  "bird_train_train_1417",
  "bird_train_train_1418",
  "bird_train_train_1420",
  "bird_train_train_1421",
  "bird_train_train_1422",
  "bird_train_train_1423",
  "bird_train_train_1426",
  "bird_train_train_1427",
  "bird_train_train_1428",
  "bird_train_train_1430",
  "bird_train_train_1432",
  "bird_train_train_1434",
  "bird_train_train_1435",
  "bird_train_train_1436",
  "bird_train_train_1438",
  "bird_train_train_1439",
  "bird_train_train_1440",
  "bird_train_train_1443",
  "bird_train_train_1444",
  "bird_train_train_1445",
  "bird_train_train_1447",
  "bird_train_train_1448",
  "bird_train_train_1449",
  "bird_train_train_1450",
  "bird_train_train_1451",
  "bird_train_train_1454",
  "bird_train_train_1455",
  "bird_train_train_1456",
  "bird_train_train_1457",
  "bird_train_train_1458",
  "bird_train_train_1459",
  "bird_train_train_1460",
  "bird_train_train_1461",
  "bird_train_train_1463",
  "bird_train_train_1464",
  "bird_train_train_1465",
  "bird_train_train_1466",
  "bird_train_train_1467",
  "bird_train_train_1468",
  "bird_train_train_1469",
  "bird_train_train_1470",
  "bird_train_train_1471",
  "bird_train_train_1472",
  "bird_train_train_1473",
  "bird_train_train_1474",
  "bird_train_train_1475",
  "bird_train_train_1476",
  "bird_train_train_1477",
  "bird_train_train_1478",
  "bird_train_train_1480",
  "bird_train_train_1482",
  "bird_train_train_1483",
  "bird_train_train_1484",
  "bird_train_train_1485",
  "bird_train_train_1487",
  "bird_train_train_1488",
  "bird_train_train_1489",
  "bird_train_train_1490",
  "bird_train_train_1491",
  "bird_train_train_1492",
  "bird_train_train_1493",
  "bird_train_train_1494",
  "bird_train_train_1495",
  "bird_train_train_1501",
  "bird_train_train_1504",
  "bird_train_train_1505",
  "bird_train_train_1506",
  "bird_train_train_1507",
  "bird_train_train_1509",
  "bird_train_train_1510",
  "bird_train_train_1512",
  "bird_train_train_1513",
  "bird_train_train_1514",
  "bird_train_train_1515",
  "bird_train_train_1516",
  "bird_train_train_1517",
  "bird_train_train_1518",
  "bird_train_train_1519",
  "bird_train_train_1521",
  "bird_train_train_1522",
  "bird_train_train_1523",
  "bird_train_train_1525",
  "bird_train_train_1526",
  "bird_train_train_1530",
  "bird_train_train_1532",
  "bird_train_train_1533",
  "bird_train_train_1534",
  "bird_train_train_1535",
  "bird_train_train_1536",
  "bird_train_train_1539",
  "bird_train_train_1542",
  "bird_train_train_1543",
  "bird_train_train_1545",
  "bird_train_train_1546",
  "bird_train_train_1547",
  "bird_train_train_1548",
  "bird_train_train_1549",
  "bird_train_train_1550",
  "bird_train_train_1551",
  "bird_train_train_1552",
  "bird_train_train_1556",
  "bird_train_train_1559",
  "bird_train_train_1560",
  "bird_train_train_1561",
  "bird_train_train_1563",
  "bird_train_train_1564",
  "bird_train_train_1568",
  "bird_train_train_1570",
  "bird_train_train_1571",
  "bird_train_train_1572",
  "bird_train_train_1573",
  "bird_train_train_1574",
  "bird_train_train_1576",
  "bird_train_train_1577",
  "bird_train_train_1581",
  "bird_train_train_1582",
  "bird_train_train_1583",
  "bird_train_train_1584",
  "bird_train_train_1585",
  "bird_train_train_1586",
  "bird_train_train_1587",
  "bird_train_train_1588",
  "bird_train_train_1589",
  "bird_train_train_1590",
  "bird_train_train_1592",
  "bird_train_train_1596",
  "bird_train_train_1599",
  "bird_train_train_1600",
  "bird_train_train_1601",
  "bird_train_train_1603",
  "bird_train_train_1605",
  "bird_train_train_1606",
  "bird_train_train_1607",
  "bird_train_train_1609",
  "bird_train_train_1610",
  "bird_train_train_1611",
  "bird_train_train_1612",
  "bird_train_train_1613",
  "bird_train_train_1615",
  "bird_train_train_1616",
  "bird_train_train_1618",
  "bird_train_train_1620",
  "bird_train_train_1621",
  "bird_train_train_1623",
  "bird_train_train_1624",
  "bird_train_train_1625",
  "bird_train_train_1626",
  "bird_train_train_1628",
  "bird_train_train_1629",
  "bird_train_train_1630",
  "bird_train_train_1632",
  "bird_train_train_1633",
  "bird_train_train_1635",
  "bird_train_train_1638",
  "bird_train_train_1639",
  "bird_train_train_1640",
  "bird_train_train_1641",
  "bird_train_train_1642",
  "bird_train_train_1643",
  "bird_train_train_1645",
  "bird_train_train_1646",
  "bird_train_train_1647",
  "bird_train_train_1648",
  "bird_train_train_1649",
  "bird_train_train_1650",
  "bird_train_train_1651",
  "bird_train_train_1652",
  "bird_train_train_1655",
  "bird_train_train_1656",
  "bird_train_train_1657",
  "bird_train_train_1658",
  "bird_train_train_1659",
  "bird_train_train_1660",
  "bird_train_train_1662",
  "bird_train_train_1663",
  "bird_train_train_1664",
  "bird_train_train_1665",
  "bird_train_train_1666",
  "bird_train_train_1668",
  "bird_train_train_1669",
  "bird_train_train_4368",
  "bird_train_train_4369",
  "bird_train_train_4370",
  "bird_train_train_4372",
  "bird_train_train_4373",
  "bird_train_train_4374",
  "bird_train_train_4375",
  "bird_train_train_4376",
  "bird_train_train_4377",
  "bird_train_train_4378",
  "bird_train_train_4379",
  "bird_train_train_4381",
  "bird_train_train_4383",
  "bird_train_train_4384",
  "bird_train_train_4385",
  "bird_train_train_4386",
  "bird_train_train_4387",
  "bird_train_train_4388",
  "bird_train_train_4389",
  "bird_train_train_4390",
  "bird_train_train_4391",
  "bird_train_train_4393",
  "bird_train_train_4394",
  "bird_train_train_4395",
  "bird_train_train_4396",
  "bird_train_train_4398",
  "bird_train_train_4399",
  "bird_train_train_4401",
  "bird_train_train_4402",
  "bird_train_train_4403",
  "bird_train_train_4404",
  "bird_train_train_4405",
  "bird_train_train_4407",
  "bird_train_train_4408",
  "bird_train_train_4409",
  "bird_train_train_4410",
  "bird_train_train_4411",
  "bird_train_train_4412",
  "bird_train_train_4414",
  "bird_train_train_4417",
  "bird_train_train_4421",
  "bird_train_train_4422",
  "bird_train_train_4423",
  "bird_train_train_4424",
  "bird_train_train_4425",
  "bird_train_train_4426",
  "bird_train_train_4427",
  "bird_train_train_4430",
  "bird_train_train_4431",
  "bird_train_train_4432",
  "bird_train_train_4433",
  "bird_train_train_4434",
  "bird_train_train_4435",
  "bird_train_train_4437",
  "bird_train_train_4438",
  "bird_train_train_4439",
  "bird_train_train_4440",
  "bird_train_train_4441",
  "bird_train_train_4442",
  "bird_train_train_4443",
  "bird_train_train_4445",
  "bird_train_train_4446",
  "bird_train_train_4447",
  "bird_train_train_4448",
  "bird_train_train_4450",
  "bird_train_train_4451",
  "bird_train_train_4453",
  "bird_train_train_4454",
  "bird_train_train_4457",
  "bird_train_train_4458",
  "bird_train_train_4461",
  "bird_train_train_4462",
  "bird_train_train_4463",
  "bird_train_train_4465",
  "bird_train_train_4466",
  "bird_train_train_4469",
  "bird_train_train_4471",
  "bird_train_train_4472",
  "bird_train_train_4474",
  "bird_train_train_4475",
  "bird_train_train_4478",
  "bird_train_train_4479",
  "bird_train_train_4480",
  "bird_train_train_4484",
  "bird_train_train_4486",
  "bird_train_train_4488",
  "bird_train_train_4489",
  "bird_train_train_4490",
  "bird_train_train_4491",
  "bird_train_train_4492",
  "bird_train_train_4493",
  "bird_train_train_4494",
  "bird_train_train_4495",
  "bird_train_train_4496",
  "bird_train_train_4497",
  "bird_train_train_4499",
  "bird_train_train_4501",
  "bird_train_train_4502",
  "bird_train_train_4503",
  "bird_train_train_4504",
  "bird_train_train_4505",
  "bird_train_train_4508",
  "bird_train_train_4509",
  "bird_train_train_4512",
  "bird_train_train_4513",
  "bird_train_train_4515",
  "bird_train_train_4518",
  "bird_train_train_4519",
  "bird_train_train_4522",
  "bird_train_train_4525",
  "bird_train_train_4526",
  "bird_train_train_4528",
  "bird_train_train_4529",
  "bird_train_train_4530",
  "bird_train_train_4531",
  "bird_train_train_4532",
  "bird_train_train_4533",
  "bird_train_train_4534",
  "bird_train_train_4536",
  "bird_train_train_4538",
  "bird_train_train_4541",
  "bird_train_train_4543",
  "bird_train_train_4544",
  "bird_train_train_4545",
  "bird_train_train_4546",
  "bird_train_train_4547",
  "bird_train_train_4548",
  "bird_train_train_4549",
  "bird_train_train_4550",
  "bird_train_train_4553",
  "bird_train_train_4556",
  "bird_train_train_4557",
  "bird_train_train_4558",
  "bird_train_train_4560",
  "bird_train_train_4561",
  "bird_train_train_4563",
  "bird_train_train_4564",
  "bird_train_train_4566",
  "bird_train_train_4568",
  "bird_train_train_4569",
  "bird_train_train_4570",
  "bird_train_train_7613",
  "bird_train_train_7614",
  "bird_train_train_7615",
  "bird_train_train_7617",
  "bird_train_train_7619",
  "bird_train_train_7621",
  "bird_train_train_7622",
  "bird_train_train_7623",
  "bird_train_train_7624",
  "bird_train_train_7625",
  "bird_train_train_7626",
  "bird_train_train_7628",
  "bird_train_train_7629",
  "bird_train_train_7631",
  "bird_train_train_7633",
  "bird_train_train_7634",
  "bird_train_train_7636",
  "bird_train_train_7637",
  "bird_train_train_7639",
  "bird_train_train_7640",
  "bird_train_train_7641",
  "bird_train_train_7642",
  "bird_train_train_7643",
  "bird_train_train_7645",
  "bird_train_train_7646",
  "bird_train_train_7648",
  "bird_train_train_7651",
  "bird_train_train_7652",
  "bird_train_train_7653",
  "bird_train_train_7654",
  "bird_train_train_7655",
  "bird_train_train_7656",
  "bird_train_train_7657",
  "bird_train_train_7658",
  "bird_train_train_7660",
  "bird_train_train_7663",
  "bird_train_train_7664",
  "bird_train_train_7665",
  "bird_train_train_7667",
  "bird_train_train_7672",
  "bird_train_train_7674",
  "bird_train_train_7675",
  "bird_train_train_7678",
  "bird_train_train_7679",
  "bird_train_train_7680",
  "bird_train_train_7681",
  "bird_train_train_7682",
  "bird_train_train_7683",
  "bird_train_train_7684",
  "bird_train_train_7685",
  "bird_train_train_7687",
  "bird_train_train_7689",
  "bird_train_train_7690",
  "bird_train_train_7692",
  "bird_train_train_7693",
  "bird_train_train_7698",
  "bird_train_train_7699",
  "bird_train_train_7700",
  "bird_train_train_7702",
  "bird_train_train_7704",
  "bird_train_train_7705",
  "bird_train_train_7707",
  "bird_train_train_7708",
  "bird_train_train_7709",
  "bird_train_train_7710",
  "bird_train_train_7711",
  "bird_train_train_7712",
  "bird_train_train_7713",
  "bird_train_train_7714",
  "bird_train_train_7715",
  "bird_train_train_7716",
  "bird_train_train_7717",
  "bird_train_train_7718",
  "bird_train_train_7719",
  "bird_train_train_7720",
  "bird_train_train_7721",
  "bird_train_train_7723",
  "bird_train_train_7725",
  "bird_train_train_7726",
  "bird_train_train_7727",
  "bird_train_train_7728",
  "bird_train_train_7729",
  "bird_train_train_7730",
  "bird_train_train_7731",
  "bird_train_train_7733",
  "bird_train_train_7734",
  "bird_train_train_7735",
  "bird_train_train_7736",
  "bird_train_train_7738",
  "bird_train_train_7739",
  "bird_train_train_7741",
  "bird_train_train_7743",
  "bird_train_train_7745",
  "bird_train_train_7746",
  "bird_train_train_7748",
  "bird_train_train_7749",
  "bird_train_train_7750",
  "bird_train_train_7751",
  "bird_train_train_7752",
  "bird_train_train_7753",
  "bird_train_train_7755",
  "bird_train_train_7756",
  "bird_train_train_7758",
  "bird_train_train_7759",
  "bird_train_train_7760",
  "bird_train_train_7761",
  "bird_train_train_7762",
  "bird_train_train_7764",
  "bird_train_train_7765",
  "bird_train_train_7766",
  "bird_train_train_7767",
  "bird_train_train_7768",
  "bird_train_train_7769",
  "bird_train_train_7770",
  "bird_train_train_7771",
  "bird_train_train_7772",
  "bird_train_train_7773",
  "bird_train_train_7775",
  "bird_train_train_7778",
  "bird_train_train_7779",
  "bird_train_train_7780",
  "bird_train_train_7781",
  "bird_train_train_7784",
  "bird_train_train_7785",
  "bird_train_train_7786",
  "bird_train_train_7787",
  "bird_train_train_7789",
  "bird_train_train_7791",
  "bird_train_train_7794",
  "bird_train_train_7795",
  "bird_train_train_7796",
  "bird_train_train_7798",
  "bird_train_train_7799",
  "bird_train_train_7801",
  "bird_train_train_7804",
  "bird_train_train_7806",
  "bird_train_train_7807",
  "bird_train_train_7808",
  "bird_train_train_7810",
  "bird_train_train_7811",
  "bird_train_train_7813",
  "bird_train_train_7814",
  "bird_train_train_7815",
  "bird_train_train_7817",
  "bird_train_train_7987",
  "bird_train_train_7989",
  "bird_train_train_7990",
  "bird_train_train_7992",
  "bird_train_train_7995",
  "bird_train_train_7996",
  "bird_train_train_7997",
  "bird_train_train_7998",
  "bird_train_train_7999",
  "bird_train_train_8000",
  "bird_train_train_8001",
  "bird_train_train_8002",
  "bird_train_train_8003",
  "bird_train_train_8005",
  "bird_train_train_8006",
  "bird_train_train_8009",
  "bird_train_train_8010",
  "bird_train_train_8011",
  "bird_train_train_8012",
  "bird_train_train_8014",
  "bird_train_train_8015",
  "bird_train_train_8016",
  "bird_train_train_8018",
  "bird_train_train_8019",
  "bird_train_train_8020",
  "bird_train_train_8021",
  "bird_train_train_8023",
  "bird_train_train_8024",
  "bird_train_train_8026",
  "bird_train_train_8028",
  "bird_train_train_8029",
  "bird_train_train_8030",
  "bird_train_train_8031",
  "bird_train_train_8032",
  "bird_train_train_8033",
  "bird_train_train_8035",
  "bird_train_train_8036",
  "bird_train_train_8037",
  "bird_train_train_8039",
  "bird_train_train_8040",
  "bird_train_train_8041",
  "bird_train_train_8042",
  "bird_train_train_8045",
  "bird_train_train_8047",
  "bird_train_train_8048",
  "bird_train_train_8050",
  "bird_train_train_8051",
  "bird_train_train_8052",
  "bird_train_train_8053",
  "bird_train_train_8056",
  "bird_train_train_8058",
  "bird_train_train_8059",
  "bird_train_train_8060",
  "bird_train_train_8061",
  "bird_train_train_8063",
  "bird_train_train_8064",
  "bird_train_train_8065",
  "bird_train_train_8067",
  "bird_train_train_8069",
  "bird_train_train_8070",
  "bird_train_train_8071",
  "bird_train_train_8072",
  "bird_train_train_8073",
  "bird_train_train_8074",
  "bird_train_train_8075",
  "bird_train_train_8076",
  "bird_train_train_8078",
  "bird_train_train_8079",
  "bird_train_train_8081",
  "bird_train_train_8086",
  "bird_train_train_8087",
  "bird_train_train_8088",
  "bird_train_train_8089",
  "bird_train_train_8090",
  "bird_train_train_8093",
  "bird_train_train_8094",
  "bird_train_train_8095",
  "bird_train_train_8096",
  "bird_train_train_8097",
  "bird_train_train_8098",
  "bird_train_train_8099",
  "bird_train_train_8100",
  "bird_train_train_8101",
  "bird_train_train_8103",
  "bird_train_train_8104",
  "bird_train_train_8106",
  "bird_train_train_8107",
  "bird_train_train_8110",
  "bird_train_train_8111",
  "bird_train_train_8112",
  "bird_train_train_8113",
  "bird_train_train_8115",
  "bird_train_train_8116",
  "bird_train_train_8117",
  "bird_train_train_8118",
  "bird_train_train_8120",
  "bird_train_train_8121",
  "bird_train_train_8123",
  "bird_train_train_8125",
  "bird_train_train_8127",
  "bird_train_train_8128",
  "bird_train_train_8130",
  "bird_train_train_8134",
  "bird_train_train_8135"
 ]
}


==> anc/reserved_ids.json <==
{
 "split": "RESERVED",
 "n": 348,
 "source": "BIRD train question ids (train.json index), original gold",
 "ids_sha256": "ede63aab8a36e7de7649d6bea1cc79697c2b88b577bde9873a03b1b50df13609",
 "database_counts": {
  "movie": 15,
  "cs_semester": 35,
  "law_episode": 34,
  "synthea": 55,
  "car_retails": 38,
  "student_loan": 62,
  "hockey": 63,
  "university": 46
 },
 "ids": [
  "bird_train_train_731",
  "bird_train_train_735",
  "bird_train_train_738",
  "bird_train_train_742",
  "bird_train_train_743",
  "bird_train_train_746",
  "bird_train_train_747",
  "bird_train_train_751",
  "bird_train_train_755",
  "bird_train_train_756",
  "bird_train_train_757",
  "bird_train_train_761",
  "bird_train_train_769",
  "bird_train_train_772",
  "bird_train_train_775",
  "bird_train_train_854",
  "bird_train_train_855",
  "bird_train_train_856",
  "bird_train_train_859",
  "bird_train_train_860",
  "bird_train_train_866",
  "bird_train_train_869",
  "bird_train_train_870",
  "bird_train_train_872",
  "bird_train_train_873",
  "bird_train_train_876",
  "bird_train_train_880",
  "bird_train_train_885",
  "bird_train_train_887",
  "bird_train_train_889",
  "bird_train_train_893",
  "bird_train_train_902",
  "bird_train_train_907",
  "bird_train_train_909",
  "bird_train_train_910",
  "bird_train_train_914",
  "bird_train_train_921",
  "bird_train_train_923",
  "bird_train_train_932",
  "bird_train_train_933",
  "bird_train_train_936",
  "bird_train_train_939",
  "bird_train_train_944",
  "bird_train_train_947",
  "bird_train_train_948",
  "bird_train_train_951",
  "bird_train_train_960",
  "bird_train_train_962",
  "bird_train_train_963",
  "bird_train_train_966",
  "bird_train_train_1247",
  "bird_train_train_1250",
  "bird_train_train_1252",
  "bird_train_train_1257",
  "bird_train_train_1261",
  "bird_train_train_1263",
  "bird_train_train_1265",
  "bird_train_train_1269",
  "bird_train_train_1278",
  "bird_train_train_1283",
  "bird_train_train_1284",
  "bird_train_train_1287",
  "bird_train_train_1289",
  "bird_train_train_1290",
  "bird_train_train_1291",
  "bird_train_train_1297",
  "bird_train_train_1301",
  "bird_train_train_1308",
  "bird_train_train_1310",
  "bird_train_train_1317",
  "bird_train_train_1319",
  "bird_train_train_1321",
  "bird_train_train_1323",
  "bird_train_train_1324",
  "bird_train_train_1325",
  "bird_train_train_1330",
  "bird_train_train_1333",
  "bird_train_train_1337",
  "bird_train_train_1338",
  "bird_train_train_1340",
  "bird_train_train_1342",
  "bird_train_train_1346",
  "bird_train_train_1350",
  "bird_train_train_1353",
  "bird_train_train_1361",
  "bird_train_train_1363",
  "bird_train_train_1366",
  "bird_train_train_1368",
  "bird_train_train_1373",
  "bird_train_train_1376",
  "bird_train_train_1380",
  "bird_train_train_1381",
  "bird_train_train_1383",
  "bird_train_train_1384",
  "bird_train_train_1390",
  "bird_train_train_1391",
  "bird_train_train_1394",
  "bird_train_train_1397",
  "bird_train_train_1401",
  "bird_train_train_1402",
  "bird_train_train_1406",
  "bird_train_train_1407",
  "bird_train_train_1410",
  "bird_train_train_1415",
  "bird_train_train_1419",
  "bird_train_train_1424",
  "bird_train_train_1425",
  "bird_train_train_1429",
  "bird_train_train_1431",
  "bird_train_train_1433",
  "bird_train_train_1437",
  "bird_train_train_1441",
  "bird_train_train_1442",
  "bird_train_train_1446",
  "bird_train_train_1452",
  "bird_train_train_1453",
  "bird_train_train_1462",
  "bird_train_train_1479",
  "bird_train_train_1481",
  "bird_train_train_1486",
  "bird_train_train_1496",
  "bird_train_train_1497",
  "bird_train_train_1498",
  "bird_train_train_1499",
  "bird_train_train_1500",
  "bird_train_train_1502",
  "bird_train_train_1503",
  "bird_train_train_1508",
  "bird_train_train_1511",
  "bird_train_train_1520",
  "bird_train_train_1524",
  "bird_train_train_1527",
  "bird_train_train_1528",
  "bird_train_train_1529",
  "bird_train_train_1531",
  "bird_train_train_1537",
  "bird_train_train_1538",
  "bird_train_train_1540",
  "bird_train_train_1541",
  "bird_train_train_1544",
  "bird_train_train_1553",
  "bird_train_train_1554",
  "bird_train_train_1555",
  "bird_train_train_1557",
  "bird_train_train_1558",
  "bird_train_train_1562",
  "bird_train_train_1565",
  "bird_train_train_1566",
  "bird_train_train_1567",
  "bird_train_train_1569",
  "bird_train_train_1575",
  "bird_train_train_1578",
  "bird_train_train_1579",
  "bird_train_train_1580",
  "bird_train_train_1591",
  "bird_train_train_1593",
  "bird_train_train_1594",
  "bird_train_train_1595",
  "bird_train_train_1597",
  "bird_train_train_1598",
  "bird_train_train_1602",
  "bird_train_train_1604",
  "bird_train_train_1608",
  "bird_train_train_1614",
  "bird_train_train_1617",
  "bird_train_train_1619",
  "bird_train_train_1622",
  "bird_train_train_1627",
  "bird_train_train_1631",
  "bird_train_train_1634",
  "bird_train_train_1636",
  "bird_train_train_1637",
  "bird_train_train_1644",
  "bird_train_train_1653",
  "bird_train_train_1654",
  "bird_train_train_1661",
  "bird_train_train_1667",
  "bird_train_train_4371",
  "bird_train_train_4380",
  "bird_train_train_4382",
  "bird_train_train_4392",
  "bird_train_train_4397",
  "bird_train_train_4400",
  "bird_train_train_4406",
  "bird_train_train_4413",
  "bird_train_train_4415",
  "bird_train_train_4416",
  "bird_train_train_4418",
  "bird_train_train_4419",
  "bird_train_train_4420",
  "bird_train_train_4428",
  "bird_train_train_4429",
  "bird_train_train_4436",
  "bird_train_train_4444",
  "bird_train_train_4449",
  "bird_train_train_4452",
  "bird_train_train_4455",
  "bird_train_train_4456",
  "bird_train_train_4459",
  "bird_train_train_4460",
  "bird_train_train_4464",
  "bird_train_train_4467",
  "bird_train_train_4468",
  "bird_train_train_4470",
  "bird_train_train_4473",
  "bird_train_train_4476",
  "bird_train_train_4477",
  "bird_train_train_4481",
  "bird_train_train_4482",
  "bird_train_train_4483",
  "bird_train_train_4485",
  "bird_train_train_4487",
  "bird_train_train_4498",
  "bird_train_train_4500",
  "bird_train_train_4506",
  "bird_train_train_4507",
  "bird_train_train_4510",
  "bird_train_train_4511",
  "bird_train_train_4514",
  "bird_train_train_4516",
  "bird_train_train_4517",
  "bird_train_train_4520",
  "bird_train_train_4521",
  "bird_train_train_4523",
  "bird_train_train_4524",
  "bird_train_train_4527",
  "bird_train_train_4535",
  "bird_train_train_4537",
  "bird_train_train_4539",
  "bird_train_train_4540",
  "bird_train_train_4542",
  "bird_train_train_4551",
  "bird_train_train_4552",
  "bird_train_train_4554",
  "bird_train_train_4555",
  "bird_train_train_4559",
  "bird_train_train_4562",
  "bird_train_train_4565",
  "bird_train_train_4567",
  "bird_train_train_7612",
  "bird_train_train_7616",
  "bird_train_train_7618",
  "bird_train_train_7620",
  "bird_train_train_7627",
  "bird_train_train_7630",
  "bird_train_train_7632",
  "bird_train_train_7635",
  "bird_train_train_7638",
  "bird_train_train_7644",
  "bird_train_train_7647",
  "bird_train_train_7649",
  "bird_train_train_7650",
  "bird_train_train_7659",
  "bird_train_train_7661",
  "bird_train_train_7662",
  "bird_train_train_7666",
  "bird_train_train_7668",
  "bird_train_train_7669",
  "bird_train_train_7670",
  "bird_train_train_7671",
  "bird_train_train_7673",
  "bird_train_train_7676",
  "bird_train_train_7677",
  "bird_train_train_7686",
  "bird_train_train_7688",
  "bird_train_train_7691",
  "bird_train_train_7694",
  "bird_train_train_7695",
  "bird_train_train_7696",
  "bird_train_train_7697",
  "bird_train_train_7701",
  "bird_train_train_7703",
  "bird_train_train_7706",
  "bird_train_train_7722",
  "bird_train_train_7724",
  "bird_train_train_7732",
  "bird_train_train_7737",
  "bird_train_train_7740",
  "bird_train_train_7742",
  "bird_train_train_7744",
  "bird_train_train_7747",
  "bird_train_train_7754",
  "bird_train_train_7757",
  "bird_train_train_7763",
  "bird_train_train_7774",
  "bird_train_train_7776",
  "bird_train_train_7777",
  "bird_train_train_7782",
  "bird_train_train_7783",
  "bird_train_train_7788",
  "bird_train_train_7790",
  "bird_train_train_7792",
  "bird_train_train_7793",
  "bird_train_train_7797",
  "bird_train_train_7800",
  "bird_train_train_7802",
  "bird_train_train_7803",
  "bird_train_train_7805",
  "bird_train_train_7809",
  "bird_train_train_7812",
  "bird_train_train_7816",
  "bird_train_train_7818",
  "bird_train_train_7988",
  "bird_train_train_7991",
  "bird_train_train_7993",
  "bird_train_train_7994",
  "bird_train_train_8004",
  "bird_train_train_8007",
  "bird_train_train_8008",
  "bird_train_train_8013",
  "bird_train_train_8017",
  "bird_train_train_8022",
  "bird_train_train_8025",
  "bird_train_train_8027",
  "bird_train_train_8034",
  "bird_train_train_8038",
  "bird_train_train_8043",
  "bird_train_train_8044",
  "bird_train_train_8046",
  "bird_train_train_8049",
  "bird_train_train_8054",
  "bird_train_train_8055",
  "bird_train_train_8057",
  "bird_train_train_8062",
  "bird_train_train_8066",
  "bird_train_train_8068",
  "bird_train_train_8077",
  "bird_train_train_8080",
  "bird_train_train_8082",
  "bird_train_train_8083",
  "bird_train_train_8084",
  "bird_train_train_8085",
  "bird_train_train_8091",
  "bird_train_train_8092",
  "bird_train_train_8102",
  "bird_train_train_8105",
  "bird_train_train_8108",
  "bird_train_train_8109",
  "bird_train_train_8114",
  "bird_train_train_8119",
  "bird_train_train_8122",
  "bird_train_train_8124",
  "bird_train_train_8126",
  "bird_train_train_8129",
  "bird_train_train_8131",
  "bird_train_train_8132",
  "bird_train_train_8133",
  "bird_train_train_8136"
 ]
}

